The resource cost of large scale quantum computing

This thesis deals with the problematics of the scalability of fault-tolerant quantum computing. This question is studied under the angle of estimating the resources needed to set up such computers. What we call a resource is, in principle, very general; it could be the power, the energy, the total bandwidth allocated to the different qubits... However, we mainly focus on the energetic cost of quantum computing. In particular, we develop an inter-disciplinary approach that allows to minimize the resources required to implement algorithms on quantum computers. By asking to find the minimum amount of resources required to perform a computation under the constraint that the algorithm provides a correct answer with a targeted accuracy, it is possible to optimize the whole computer in order to minimize the resources spent, while being sure to have a correct answer with a high probability. We apply this approach to a complete model fault-tolerant quantum computer based on superconducting qubits. Our results indicate that for algorithms implemented on thousands of logical qubits, our method makes it possible to reduce the energetic cost by orders of magnitudes in regimes where, without optimizing, the power consumption could be close to the gigawatt. This work illustrates that the energetic cost of quantum computing should be a criterion in itself, allowing to evaluate the scaling potential of a given quantum computer technology. It also illustrates that optimizing the architecture of a quantum computer, via inter-disciplinary methods, including algorithms, error correction, qubit physics, engineering aspects, such as the ones that we propose, can prove to be a powerful tool, clearly improving the scaling potential of quantum computers. Finally, we provide general hints about how to make fault-tolerant quantum computers energy efficient.

==> chapter1/scripts/waveguide_qed_and_transmon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49215,       1307]
NotebookOptionsPosition[     43557,       1205]
NotebookOutlinePosition[     44067,       1223]
CellTagsIndexPosition[     44024,       1220]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Classical driving", "Text",
 CellChangeTimes->{
  3.82790128183378*^9},ExpressionUUID->"378c3c2a-67b9-4a17-8bcc-cdc3e6223683"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]J", "=", 
  RowBox[{
   RowBox[{"pJ", "/", 
    SubscriptBox["CC", "\[CapitalSigma]"]}], "+", 
   RowBox[{"CCc", "*", 
    RowBox[{"V0", "/", 
     SubscriptBox["CC", "\[CapitalSigma]"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8278995779472895`*^9, 3.827899619699103*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"de836440-5423-4fe3-ad60-cdc8ff55a10c"],

Cell[BoxData[
 RowBox[{
  FractionBox["pJ", 
   SubscriptBox["CC", "\[CapitalSigma]"]], "+", 
  FractionBox[
   RowBox[{"CCc", " ", "V0"}], 
   SubscriptBox["CC", "\[CapitalSigma]"]]}]], "Output",
 CellChangeTimes->{3.8278996246372375`*^9, 3.8279004028871803`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"1a16a852-b816-407d-a255-f4fd30b91605"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"CCc", "/", "2"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"V0", "-", "\[Phi]J"}], ")"}], "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", "CCJ", "*", 
    RowBox[{"\[Phi]J", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8278996410504527`*^9, 3.827899672641327*^9}, {
  3.827899819666108*^9, 3.827899820888373*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"163251b3-a7fb-47d3-a152-eb31e253321e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "CCc", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"V0", "-", 
      FractionBox["pJ", 
       SubscriptBox["CC", "\[CapitalSigma]"]], "-", 
      FractionBox[
       RowBox[{"CCc", " ", "V0"}], 
       SubscriptBox["CC", "\[CapitalSigma]"]]}], ")"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "CCJ", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["pJ", 
       SubscriptBox["CC", "\[CapitalSigma]"]], "+", 
      FractionBox[
       RowBox[{"CCc", " ", "V0"}], 
       SubscriptBox["CC", "\[CapitalSigma]"]]}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.8278996869191313`*^9, 3.827899823923195*^9, 
  3.8279004029497943`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"ef5af8d3-0161-4aaa-95cc-c734d85b4447"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]J", "*", "pJ"}], "-", "L"}]], "Input",
 CellChangeTimes->{{3.82789969425523*^9, 3.8278996966732874`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"6ac23062-beba-413b-85e6-dc096a7e6595"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "CCc", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"V0", "-", 
      FractionBox["pJ", 
       SubscriptBox["CC", "\[CapitalSigma]"]], "-", 
      FractionBox[
       RowBox[{"CCc", " ", "V0"}], 
       SubscriptBox["CC", "\[CapitalSigma]"]]}], ")"}], "2"]}], "+", 
  RowBox[{"pJ", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["pJ", 
      SubscriptBox["CC", "\[CapitalSigma]"]], "+", 
     FractionBox[
      RowBox[{"CCc", " ", "V0"}], 
      SubscriptBox["CC", "\[CapitalSigma]"]]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "CCJ", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["pJ", 
       SubscriptBox["CC", "\[CapitalSigma]"]], "+", 
      FractionBox[
       RowBox[{"CCc", " ", "V0"}], 
       SubscriptBox["CC", "\[CapitalSigma]"]]}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{3.8279008052133603`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"47f1a0de-64b4-4c91-8657-57be11753363"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]J", "*", "pJ"}], "-", "L"}], ",", "pJ"}], "]"}], " ", "/.",
    " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["CC", "\[CapitalSigma]"], "\[Rule]", " ", 
     RowBox[{"CCc", "+", "CCJ"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8278997417672977`*^9, 3.8278997837170877`*^9}, 
   3.8279009638369284`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"bd7f6cd2-bc51-4da5-90af-5d69f2891c91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"CCc", " ", "CCJ", " ", 
      SuperscriptBox["V0", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CCc", "+", "CCJ"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"CCc", " ", "V0"}], 
    RowBox[{"CCc", "+", "CCJ"}]], ",", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"2", " ", "CCc"}], "+", 
     RowBox[{"2", " ", "CCJ"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.827899747431595*^9, 3.8278997840373044`*^9, 
  3.827899826861088*^9, 3.8279004030283556`*^9, 3.827900964505652*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"216497df-17a8-46bc-ba00-17ee551785e0"]
}, Open  ]],

Cell["Quantum", "Text",
 CellChangeTimes->{{3.82790128842684*^9, 
  3.8279012890189085`*^9}},ExpressionUUID->"bac09c22-88a0-453c-b7fd-\
d7faadf2c5a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]J", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p0", "+", "pJ"}], ")"}], "/", "CCJ"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8278995779472895`*^9, 3.827899619699103*^9}, {
  3.827902157144814*^9, 3.8279021763119144`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e8231cf5-1a68-4acf-a8b7-18cebc309f4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]0", "=", 
   RowBox[{
    RowBox[{"pJ", "/", "CCJ"}], "+", 
    RowBox[{"p0", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "CCc"}], "+", 
       RowBox[{"1", "/", "CCJ"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8279021681368585`*^9, 3.82790218917072*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0ced7b22-435a-4338-bfc8-1fe08c34a3e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"CCc", "/", "2"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Phi]0", "-", "\[Phi]J"}], ")"}], "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", "CCJ", "*", 
    RowBox[{"\[Phi]J", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8278996410504527`*^9, 3.827899672641327*^9}, {
  3.827899819666108*^9, 3.827899820888373*^9}, {3.8279021243048487`*^9, 
  3.8279021377428813`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3b5406f3-b43b-4a23-aec0-eabbd0b3eed4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"p0", "+", "pJ"}], ")"}], "2"], 
   RowBox[{"2", " ", "CCJ"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "CCc", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "CCc"], "+", 
         FractionBox["1", "CCJ"]}], ")"}], " ", "p0"}], "+", 
      FractionBox["pJ", "CCJ"], "-", 
      FractionBox[
       RowBox[{"p0", "+", "pJ"}], "CCJ"]}], ")"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.8278996869191313`*^9, 3.827899823923195*^9, 
  3.8279004029497943`*^9, 3.827902245693739*^9, 3.82790234619672*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"da84a99c-fca8-4762-9449-4ad93899eea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]J", "*", "pJ"}], "+", 
       RowBox[{"\[Phi]0", "*", "p0"}], "-", "L"}], ",", "pJ"}], "]"}], " ", "/.",
     " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["CC", "\[CapitalSigma]"], "\[Rule]", " ", 
      RowBox[{"CCc", "+", "CCJ"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Real", " ", "Hamiltonian"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8279022531177917`*^9, 3.827902258323887*^9}, {
  3.82790293023774*^9, 
  3.8279029347748766`*^9}},ExpressionUUID->"9468d341-882e-4664-bc3b-\
cbbb510b746f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"CCc", "+", "CCJ"}], ")"}], " ", 
     SuperscriptBox["p0", "2"]}], 
    RowBox[{"2", " ", "CCc", " ", "CCJ"}]], ",", 
   FractionBox["p0", "CCJ"], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", "CCJ"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8279022639377017`*^9, 3.827902346232728*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"8c5705c3-d346-4d0a-a901-2adb698da2ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]J", "*", "pJ"}], "+", 
       RowBox[{"V0", "*", "p0"}], "-", "L"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p0", "\[Rule]", " ", 
         RowBox[{"CCc", 
          RowBox[{"(", 
           RowBox[{"V0", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"pJ", "+", 
               RowBox[{"CCc", "*", "V0"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"CCJ", "+", "CCc"}], ")"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["CC", "\[CapitalSigma]"], "\[Rule]", " ", 
         RowBox[{"CCc", "+", "CCJ"}]}]}], "}"}]}], ",", "pJ"}], "]"}], " ", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "replace", " ", "p0", " ", "as", " ", "a", " ", "function", " ",
     "of", " ", "the", " ", "classical", " ", "drive", " ", "V0", " ", "in", 
    " ", "the", " ", "Real", " ", "Hamiltonian"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.827902478953006*^9, 3.827902531224851*^9}, {
  3.8279025619248323`*^9, 3.827902563125575*^9}, {3.827902645010807*^9, 
  3.827902711041868*^9}, {3.8279028125348806`*^9, 3.827902816409847*^9}, {
  3.827902936245887*^9, 
  3.8279029556618557`*^9}},ExpressionUUID->"ef2d1672-4d3d-4f2d-ae93-\
64b26740f4bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"CCc", " ", "CCJ", " ", 
     SuperscriptBox["V0", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"CCc", "+", "CCJ"}], ")"}]}]], ",", "0", ",", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"2", " ", "CCc"}], "+", 
     RowBox[{"2", " ", "CCJ"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8279025700068274`*^9, {3.827902689096777*^9, 3.8279027145837584`*^9}, 
   3.8279028173225307`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"0b83850b-0e0d-4745-b2fa-b0d975c6e14a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]J", "*", "pJ"}], "-", "L"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p0", "\[Rule]", " ", 
         RowBox[{"CCc", 
          RowBox[{"(", 
           RowBox[{"V0", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"pJ", "+", 
               RowBox[{"CCc", "*", "V0"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"CCJ", "+", "CCc"}], ")"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["CC", "\[CapitalSigma]"], "\[Rule]", " ", 
         RowBox[{"CCc", "+", "CCJ"}]}]}], "}"}]}], ",", "pJ"}], "]"}], " ", 
   "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Purely", " ", "classical", " ", 
    RowBox[{"situation", ":", " ", 
     RowBox[{
     "we", " ", "did", " ", "not", " ", "add", " ", "the", " ", "term", " ", 
      "V0", "*", "p0"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.827902884992742*^9, 3.82790291069376*^9}, {
  3.8279029610347557`*^9, 
  3.8279029740945897`*^9}},ExpressionUUID->"7be51e7e-ce77-4dd4-9ecf-\
772ec3baef44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"CCc", " ", "CCJ", " ", 
      SuperscriptBox["V0", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"CCc", "+", "CCJ"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{"CCc", " ", "V0"}], 
    RowBox[{"CCc", "+", "CCJ"}]], ",", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"2", " ", "CCc"}], "+", 
     RowBox[{"2", " ", "CCJ"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.827902891107806*^9, 3.827902910983826*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"c24d1201-e872-4b30-b43a-07dd8d9f36b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
A semiclassical analysis of dark state transient dynamics in waveguide \
circuit QED\
\>", "Section",
 CellChangeTimes->{
  3.828606755880418*^9},ExpressionUUID->"efbbd927-a238-427f-8c1b-\
34bbb91aa982"],

Cell["Checking units:", "Text",
 CellChangeTimes->{{3.8286067598026323`*^9, 
  3.8286067617621193`*^9}},ExpressionUUID->"44312976-8f6e-45b1-bd7a-\
01998590a909"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[HBar]", ">", "0"}], ",", 
    RowBox[{"Z0", ">", "0"}], ",", 
    RowBox[{"\[Omega]", ">", "0"}], ",", 
    RowBox[{"LJ", ">", "0"}], ",", 
    RowBox[{"C0", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.828607052409379*^9, 3.8286071139515586`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a725cb9b-ab27-4543-990f-9c7f2bc7b744"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[HBar]", ">", "0"}], ",", 
   RowBox[{"Z0", ">", "0"}], ",", 
   RowBox[{"\[Omega]", ">", "0"}], ",", 
   RowBox[{"LJ", ">", "0"}], ",", 
   RowBox[{"C0", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.828607075965353*^9, 3.828607114542362*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"45f03675-eae5-4f97-b99b-fbc4b51239d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pJ", "=", 
   RowBox[{
    RowBox[{"-", "I"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[HBar]", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "LJ", "*", "\[Omega]0"}], ")"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.828606770220787*^9, 3.828606805964455*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"31e8d668-fd54-4ed8-9420-e58a0df20092"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"I", "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[HBar]", "*", 
      RowBox[{"\[Omega]", "/", 
       RowBox[{"(", 
        RowBox[{"Pi", "*", "Z0"}], ")"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828606809367587*^9, 3.8286068423064404`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"59c7dfd7-2749-4e5b-933e-b90466f22e05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cc", "/", 
       RowBox[{"(", 
        RowBox[{"C0", "*", 
         RowBox[{"(", 
          RowBox[{"Cc", "+", "CJ"}], ")"}]}], ")"}]}], "*", "p0", "*", "pJ"}],
      ")"}], "*", 
    RowBox[{"1", "/", "\[HBar]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8286068505901756`*^9, 3.828606893043577*^9}, {
  3.828606976552356*^9, 3.8286069810085917`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8f17f503-e4b9-482f-b413-4a82c9591a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{
    RowBox[{"Cc", "/", 
     RowBox[{"(", 
      RowBox[{"Cc", "+", "CJ"}], ")"}]}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Z0", "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", "Pi", "*", "LJ"}], ")"}]}], "]"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Omega]", "/", "\[Omega]0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828606984511574*^9, 3.8286070132663064`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c704d812-7fbe-4613-a2fb-ca844219b49d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"A", "/", "V"}], "]"}]], "Input",
 CellChangeTimes->{{3.828607019594474*^9, 3.8286070455923667`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d7f0725f-be07-4354-af98-887862e8ad8b"],

Cell[BoxData[
 FractionBox[
  SqrtBox["2"], 
  RowBox[{"C0", " ", "Z0"}]]], "Output",
 CellChangeTimes->{{3.8286070224913015`*^9, 3.8286070458911943`*^9}, {
  3.8286070796292653`*^9, 3.828607117007409*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"d87c1965-3b7a-4b4c-b889-45c49ad0d937"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 NamespaceBox["WolframAlphaQueryParseResults",
  DynamicModuleBox[{Typeset`q$$ = 
   " Sqrt[Joules*seconds/(Henry*seconds^(-1))]", Typeset`newq$$ = 
   " Sqrt[Joules*seconds/(Henry*seconds^(-1))]", Typeset`chosen$$ = 
   "Sqrt[Quantity[None, (\"Joules\"*\"Seconds\"^2)/\"Henries\"]]", 
   Typeset`open$$ = False}, 
   PaneSelectorBox[{False->
    DynamicModuleBox[{WolframAlphaClient`Private`show$$ = False, 
     WolframAlphaClient`Private`assumptionsQ$$ = True}, 
     TagBox[
      FrameBox[
       TagBox[GridBox[{
          {
           InputFieldBox[Dynamic[Typeset`newq$$], String,
            Appearance->None,
            BaseStyle->{"CalculateInput"},
            ContinuousAction->True,
            Enabled->True,
            FieldSize->{{1, 40}, {1, 
               DirectedInfinity[1]}},
            TrapSelection->False], 
           ButtonBox[
            TagBox[
             TooltipBox[
              StyleBox["\<\"\[RightGuillemet]\"\>",
               StripOnInput->False,
               LineColor->RGBColor[1, 0.5, 0],
               FrontFaceColor->RGBColor[1, 0.5, 0],
               BackFaceColor->RGBColor[1, 0.5, 0],
               GraphicsColor->RGBColor[1, 0.5, 0],
               FontColor->RGBColor[1, 0.5, 0]],
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource[
                "WAStrings", "InterpretationAssumptions"], StandardForm]]],
             Annotation[#, 
              Dynamic[
               FEPrivate`FrontEndResource[
               "WAStrings", "InterpretationAssumptions"]], "Tooltip"]& ],
            Appearance->None,
            BaselinePosition->Baseline,
            ButtonFunction:>(Quiet[
               WolframAlpha[]]; Typeset`open$$ = True; 
             WolframAlphaClient`Private`extrudeFromFastParse[
              " Sqrt[Joules*seconds/(Henry*seconds^(-1))]", 
               Defer[
                Sqrt[
                 Quantity[None, ("Joules" "Seconds"^2)/"Henries"]]], 
               "Fast parse"]; Typeset`open$$ = False),
            ContentPadding->False,
            Evaluator->Automatic,
            Method->"Queued"], 
           ItemBox[
            ButtonBox[
             PaneSelectorBox[{True->
              TagBox[
               TooltipBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "WABitmaps", "OrangeSquarePlus"],
                 ImageSizeCache->{11., {4., 7.}}],
                DynamicBox[
                 ToBoxes[
                  FEPrivate`FrontEndResource["WAStrings", "ShowAllResults"], 
                  StandardForm]]],
               Annotation[#, 
                Dynamic[
                 FEPrivate`FrontEndResource["WAStrings", "ShowAllResults"]], 
                "Tooltip"]& ], False->
              TagBox[
               TooltipBox[
                
                DynamicBox[FEPrivate`FrontEndResource[
                 "WABitmaps", "GraySquarePlus"],
                 ImageSizeCache->{11., {4., 7.}}],
                DynamicBox[
                 ToBoxes[
                  FEPrivate`FrontEndResource["WAStrings", "ShowAllResults"], 
                  StandardForm]]],
               Annotation[#, 
                Dynamic[
                 FEPrivate`FrontEndResource["WAStrings", "ShowAllResults"]], 
                "Tooltip"]& ]}, Dynamic[WolframAlphaClient`Private`show$$],
              ImageSize->All],
             Appearance->None,
             ButtonFunction:>(Quiet[
                WolframAlpha[]]; If[
                Or[
                 CurrentValue["OptionKey"], 
                 CurrentValue["AltKey"]], SelectionMove[
                  ButtonNotebook[], All, ButtonCell, AutoScroll -> False]; 
                NotebookWrite[
                  ButtonNotebook[], 
                  Cell[
                  Typeset`newq$$, "WolframAlphaShort", FormatType -> 
                   "TextForm"], All], Typeset`open$$ = True; 
                WolframAlphaClient`Private`extrudeFromFastParse[
                 " Sqrt[Joules*seconds/(Henry*seconds^(-1))]", 
                  Defer[
                   Sqrt[
                    Quantity[None, ("Joules" "Seconds"^2)/"Henries"]]], 
                  "Fast parse"]; Typeset`open$$ = False]),
             Evaluator->Automatic,
             Method->"Queued"],
            Alignment->{Right, Top},
            StripOnInput->False]},
          {
           PaneBox[
            TagBox[
             TooltipBox[
              ButtonBox[
               PaneSelectorBox[{False->
                StyleBox[
                 RowBox[{"Sqrt", "[", 
                  TemplateBox[{
                    InterpretationBox["\[InvisibleSpace]", 1], 
                    RowBox[{
                    SuperscriptBox["\"s\"", "2"], "\[InvisibleSpace]", 
                    "\"J\"", "\[InvisibleSpace]", "\"/\"", 
                    "\[InvisibleSpace]", "\"H\""}], 
                    "second squared joules per henry", 
                    FractionBox[
                    RowBox[{"\"Joules\"", " ", 
                    SuperscriptBox["\"Seconds\"", "2"]}], "\"Henries\""]},
                   "Quantity"], "]"}],
                 StripOnInput->False,
                 NumberMarks->False], True->
                StyleBox[
                 RowBox[{"Sqrt", "[", 
                  TemplateBox[{
                    InterpretationBox["\[InvisibleSpace]", 1], 
                    RowBox[{
                    SuperscriptBox["\"s\"", "2"], "\[InvisibleSpace]", 
                    "\"J\"", "\[InvisibleSpace]", "\"/\"", 
                    "\[InvisibleSpace]", "\"H\""}], 
                    "second squared joules per henry", 
                    FractionBox[
                    RowBox[{"\"Joules\"", " ", 
                    SuperscriptBox["\"Seconds\"", "2"]}], "\"Henries\""]},
                   "Quantity"], "]"}],
                 StripOnInput->False,
                 ShowSyntaxStyles->False,
                 NumberMarks->False,
                 FontColor->RGBColor[1, 0.5, 0]]}, Dynamic[
                 CurrentValue["MouseOver"]],
                BaseStyle->{ShowStringCharacters -> True},
                FrameMargins->0,
                ImageSize->Automatic],
               Alignment->Left,
               Appearance->None,
               BaseStyle->{},
               ButtonFunction:>(SelectionMove[
                  ButtonNotebook[], All, ButtonCell]; NotebookWrite[
                  ButtonNotebook[], 
                  Cell[
                   BoxData[
                    RowBox[{"Sqrt", "[", 
                    TemplateBox[{
                    InterpretationBox["\[InvisibleSpace]", 1], 
                    RowBox[{
                    SuperscriptBox["\"s\"", "2"], "\[InvisibleSpace]", 
                    "\"J\"", "\[InvisibleSpace]", "\"/\"", 
                    "\[InvisibleSpace]", "\"H\""}], 
                    "second squared joules per henry", 
                    FractionBox[
                    RowBox[{"\"Joules\"", " ", 
                    SuperscriptBox["\"Seconds\"", "2"]}], "\"Henries\""]}, 
                    "Quantity", SyntaxForm -> Mod], "]"}]], "Input"], All]; 
                SelectionMove[
                  ButtonNotebook[], After, CellContents]),
               Evaluator->Automatic,
               ImageSize->Automatic,
               Method->"Preemptive"],
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["WAStrings", "RemoveResults"], 
                StandardForm]]],
             Annotation[#, 
              Dynamic[
               FEPrivate`FrontEndResource["WAStrings", "RemoveResults"]], 
              "Tooltip"]& ],
            AppearanceElements->{},
            BaseStyle->{ShowStringCharacters -> True, ScriptLevel -> 0},
            ImageSize->{Automatic, {1, 100}},
            Scrollbars->{False, Automatic}], "\[SpanFromLeft]", 
           "\[SpanFromLeft]"}
         },
         AutoDelete->False,
         BaselinePosition->{1, 1},
         FrameStyle->GrayLevel[0.85],
         GridBoxAlignment->{"Columns" -> {{Left}}},
         GridBoxDividers->{
          "Columns" -> {{False}}, "Rows" -> {False, {True}, False}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"],
       Alignment->Top,
       Background->Dynamic[
         FEPrivate`If[
          FEPrivate`And[
           FEPrivate`SameQ[
            FEPrivate`Head[Typeset`newq$$], String], 
           FEPrivate`UnsameQ[Typeset`q$$, Typeset`newq$$]], 
          RGBColor[1., 0.975, 0.95], 
          GrayLevel[1]]],
       BaselinePosition->Baseline,
       FrameStyle->GrayLevel[0.85],
       ImageSize->Automatic,
       RoundingRadius->5,
       StripOnInput->False],
      EventHandlerTag[{
       "MouseEntered" :> 
        FEPrivate`Set[WolframAlphaClient`Private`show$$, True], "MouseExited" :> 
        FEPrivate`Set[WolframAlphaClient`Private`show$$, False], Method -> 
        "Preemptive", PassEventsDown -> Automatic, PassEventsUp -> True}]],
     DynamicModuleValues:>{}], True->
    TagBox[GridBox[{
       {
        DynamicModuleBox[{WolframAlphaClient`Private`show$$ = False, 
         WolframAlphaClient`Private`assumptionsQ$$ = True}, 
         TagBox[
          FrameBox[
           TagBox[GridBox[{
              {
               InputFieldBox[Dynamic[Typeset`newq$$], String,
                Appearance->None,
                BaseStyle->{"CalculateInput"},
                ContinuousAction->True,
                Enabled->True,
                FieldSize->{{1, 40}, {1, 
                   DirectedInfinity[1]}},
                TrapSelection->False], 
               ButtonBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\"\[RightGuillemet]\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0.5, 0],
                   FrontFaceColor->RGBColor[1, 0.5, 0],
                   BackFaceColor->RGBColor[1, 0.5, 0],
                   GraphicsColor->RGBColor[1, 0.5, 0],
                   FontColor->RGBColor[1, 0.5, 0]],
                  DynamicBox[
                   ToBoxes[
                    FEPrivate`FrontEndResource[
                    "WAStrings", "InterpretationAssumptions"], StandardForm]]],
                 Annotation[#, 
                  Dynamic[
                   FEPrivate`FrontEndResource[
                   "WAStrings", "InterpretationAssumptions"]], "Tooltip"]& ],
                Appearance->None,
                BaselinePosition->Baseline,
                ButtonFunction:>(Quiet[
                   WolframAlpha[]]; Typeset`open$$ = True; 
                 WolframAlphaClient`Private`extrudeFromFastParse[
                  " Sqrt[Joules*seconds/(Henry*seconds^(-1))]", 
                   Defer[
                    Sqrt[
                    Quantity[None, ("Joules" "Seconds"^2)/"Henries"]]], 
                   "Fast parse"]; Typeset`open$$ = False),
                ContentPadding->False,
                Evaluator->Automatic,
                Method->"Queued"], 
               ItemBox[
                ButtonBox[
                 PaneSelectorBox[{True->
                  TagBox[
                   TooltipBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "WABitmaps", "OrangeSquarePlus"]],
                    DynamicBox[
                    ToBoxes[
                    FEPrivate`FrontEndResource["WAStrings", "ShowAllResults"],
                     StandardForm]]],
                   Annotation[#, 
                    Dynamic[
                    FEPrivate`FrontEndResource[
                    "WAStrings", "ShowAllResults"]], "Tooltip"]& ], False->
                  TagBox[
                   TooltipBox[
                    
                    DynamicBox[FEPrivate`FrontEndResource[
                    "WABitmaps", "GraySquarePlus"]],
                    DynamicBox[
                    ToBoxes[
                    FEPrivate`FrontEndResource["WAStrings", "ShowAllResults"],
                     StandardForm]]],
                   Annotation[#, 
                    Dynamic[
                    FEPrivate`FrontEndResource[
                    "WAStrings", "ShowAllResults"]], "Tooltip"]& ]}, Dynamic[
                  WolframAlphaClient`Private`show$$],
                  ImageSize->All],
                 Appearance->None,
                 ButtonFunction:>(Quiet[
                    WolframAlpha[]]; If[
                    Or[
                    CurrentValue["OptionKey"], 
                    CurrentValue["AltKey"]], SelectionMove[
                    ButtonNotebook[], All, ButtonCell, AutoScroll -> False]; 
                    NotebookWrite[
                    ButtonNotebook[], 
                    Cell[
                    Typeset`newq$$, "WolframAlphaShort", FormatType -> 
                    "TextForm"], All], Typeset`open$$ = True; 
                    WolframAlphaClient`Private`extrudeFromFastParse[
                    " Sqrt[Joules*seconds/(Henry*seconds^(-1))]", 
                    Defer[
                    Sqrt[
                    Quantity[None, ("Joules" "Seconds"^2)/"Henries"]]], 
                    "Fast parse"]; Typeset`open$$ = False]),
                 Evaluator->Automatic,
                 Method->"Queued"],
                Alignment->{Right, Top},
                StripOnInput->False]},
              {
               PaneBox[
                TagBox[
                 TooltipBox[
                  ButtonBox[
                   PaneSelectorBox[{False->
                    StyleBox[
                    RowBox[{"Sqrt", "[", 
                    TemplateBox[{
                    InterpretationBox["\[InvisibleSpace]", 1], 
                    RowBox[{
                    SuperscriptBox["\"s\"", "2"], "\[InvisibleSpace]", 
                    "\"J\"", "\[InvisibleSpace]", "\"/\"", 
                    "\[InvisibleSpace]", "\"H\""}], 
                    "second squared joules per henry", 
                    FractionBox[
                    RowBox[{"\"Joules\"", " ", 
                    SuperscriptBox["\"Seconds\"", "2"]}], "\"Henries\""]},
                    "Quantity"], "]"}],
                    StripOnInput->False,
                    NumberMarks->False], True->
                    StyleBox[
                    RowBox[{"Sqrt", "[", 
                    TemplateBox[{
                    InterpretationBox["\[InvisibleSpace]", 1], 
                    RowBox[{
                    SuperscriptBox["\"s\"", "2"], "\[InvisibleSpace]", 
                    "\"J\"", "\[InvisibleSpace]", "\"/\"", 
                    "\[InvisibleSpace]", "\"H\""}], 
                    "second squared joules per henry", 
                    FractionBox[
                    RowBox[{"\"Joules\"", " ", 
                    SuperscriptBox["\"Seconds\"", "2"]}], "\"Henries\""]},
                    "Quantity"], "]"}],
                    StripOnInput->False,
                    ShowSyntaxStyles->False,
                    NumberMarks->False,
                    FontColor->RGBColor[1, 0.5, 0]]}, Dynamic[
                    CurrentValue["MouseOver"]],
                    BaseStyle->{ShowStringCharacters -> True},
                    FrameMargins->0,
                    ImageSize->Automatic],
                   Alignment->Left,
                   Appearance->None,
                   BaseStyle->{},
                   ButtonFunction:>(SelectionMove[
                    ButtonNotebook[], All, ButtonCell]; NotebookWrite[
                    ButtonNotebook[], 
                    Cell[
                    BoxData[
                    RowBox[{"Sqrt", "[", 
                    TemplateBox[{
                    InterpretationBox["\[InvisibleSpace]", 1], 
                    RowBox[{
                    SuperscriptBox["\"s\"", "2"], "\[InvisibleSpace]", 
                    "\"J\"", "\[InvisibleSpace]", "\"/\"", 
                    "\[InvisibleSpace]", "\"H\""}], 
                    "second squared joules per henry", 
                    FractionBox[
                    RowBox[{"\"Joules\"", " ", 
                    SuperscriptBox["\"Seconds\"", "2"]}], "\"Henries\""]}, 
                    "Quantity", SyntaxForm -> Mod], "]"}]], "Input"], All]; 
                    SelectionMove[
                    ButtonNotebook[], After, CellContents]),
                   Evaluator->Automatic,
                   ImageSize->Automatic,
                   Method->"Preemptive"],
                  DynamicBox[
                   ToBoxes[
                    FEPrivate`FrontEndResource["WAStrings", "RemoveResults"], 
                    StandardForm]]],
                 Annotation[#, 
                  Dynamic[
                   FEPrivate`FrontEndResource["WAStrings", "RemoveResults"]], 
                  "Tooltip"]& ],
                AppearanceElements->{},
                BaseStyle->{ShowStringCharacters -> True, ScriptLevel -> 0},
                ImageSize->{Automatic, {1, 100}},
                Scrollbars->{False, Automatic}], "\[SpanFromLeft]", 
               "\[SpanFromLeft]"}
             },
             AutoDelete->False,
             BaselinePosition->{1, 1},
             FrameStyle->GrayLevel[0.85],
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxDividers->{
              "Columns" -> {{False}}, "Rows" -> {False, {True}, False}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Grid"],
           Alignment->Top,
           Background->Dynamic[
             FEPrivate`If[
              FEPrivate`And[
               FEPrivate`SameQ[
                FEPrivate`Head[Typeset`newq$$], String], 
               FEPrivate`UnsameQ[Typeset`q$$, Typeset`newq$$]], 
              RGBColor[1., 0.975, 0.95], 
              GrayLevel[1]]],
           BaselinePosition->Baseline,
           FrameStyle->GrayLevel[0.85],
           ImageSize->Automatic,
           RoundingRadius->5,
           StripOnInput->False],
          
          EventHandlerTag[{
           "MouseEntered" :> 
            FEPrivate`Set[WolframAlphaClient`Private`show$$, True], 
            "MouseExited" :> 
            FEPrivate`Set[WolframAlphaClient`Private`show$$, False], Method -> 
            "Preemptive", PassEventsDown -> Automatic, PassEventsUp -> True}]],
         DynamicModuleValues:>{}]},
       {
        InterpretationBox[
         StyleBox[
          
          DynamicBox[FEPrivate`FrontEndResource[
           "FEExpressions", "NecklaceAnimator"][20]],
          AnimatorBoxOptions->{ImageSize->20}],
         Animator[Appearance -> "Necklace", ImageSize -> 20],
         BaseStyle->{"Deploy"}]}
      },
      BaselinePosition->{1, 1},
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{"Columns" -> {{Left}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Column"]}, Dynamic[
     TrueQ[Typeset`open$$]],
    BaseStyle->{Deployed -> True},
    ImageSize->Automatic],
   DynamicModuleValues:>{}],
  BaseStyle->{Deployed -> True},
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True]], "WolframAlphaShortInput",
 CellLabel->"In[17]:=",ExpressionUUID->"05bbb4d1-95a4-41cb-933f-c24b404b1532"],

Cell[BoxData[
 TemplateBox[{"1", 
   RowBox[{"\"s\"", "\[ThinSpace]", 
     SqrtBox["\"J\""], "\[NegativeMediumSpace]", "\"/\"", "\[InvisibleSpace]", 
     SqrtBox["\"H\""]}], "second square root joule per square root henry", 
   FractionBox[
    RowBox[{
      SqrtBox["\"Joules\""], " ", "\"Seconds\""}], 
    SqrtBox["\"Henries\""]]},
  "Quantity"]], "Output",
 CellChangeTimes->{{3.8286078102233877`*^9, 3.828607830883692*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"5b82ca75-cc4f-4c5e-a8ea-bab0ee40d82f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UnitSimplify", "[", 
  RowBox[{"Quantity", "[", 
   RowBox[{"1", ",", 
    FractionBox[
     RowBox[{
      SqrtBox["\"\<Joules\>\""], " ", "\"\<Seconds\>\""}], 
     SqrtBox["\"\<Henries\>\""]]}], "]"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[18]:=",ExpressionUUID->"89ab8d1d-006c-441b-b0ba-e7ccfd6dc4ac"],

Cell[BoxData[
 TemplateBox[{"1", "\"C\"", "coulomb", "\"Coulombs\""},
  "Quantity"]], "Output",
 CellChangeTimes->{3.828607833354334*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"3636ae2d-d6af-499f-b94d-2611e74effa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UnitSimplify", "[", 
  RowBox[{"Quantity", "[", 
   RowBox[{"1", ",", 
    FractionBox[
     RowBox[{"\"\<Farad\>\"", "*", " ", "\"\<Ohm\>\""}], "1"]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.828608968856668*^9, 3.828608979009013*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5b637a94-5652-4d44-984c-b4a6d515bec4"],

Cell[BoxData[
 TemplateBox[{"1", "\"s\"", "second", "\"Seconds\""},
  "Quantity"]], "Output",
 CellChangeTimes->{3.8286089801105037`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"f83932b9-32be-4945-99a2-b9d2bed593b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitSimplify", "[", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"\"\<Seconds\>\"", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"\"\<Joules\>\"", "/", "\"\<Ohm\>\""}], "]"}], "*", 
      RowBox[{"Sqrt", "[", "\"\<Seconds\>\"", "]"}]}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Unit", " ", "of", " ", "p", 
    RowBox[{"(", "0", ")"}], " ", "in", " ", "paper"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.828609349379816*^9, 3.828609408250844*^9}, {
  3.828609438324755*^9, 3.8286094643334923`*^9}, {3.8286097198500805`*^9, 
  3.828609726658055*^9}, {3.828611377809877*^9, 3.828611382575342*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"32c39736-6cef-4b75-af6d-f01fccbf093e"],

Cell[BoxData[
 TemplateBox[{"1", "\"A\"", "ampere", "\"Amperes\""},
  "Quantity"]], "Output",
 CellChangeTimes->{3.828611383130399*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a4d9f553-2442-4fd9-b3ee-975653a386ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitSimplify", "[", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"\"\<Seconds\>\"", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"\"\<Joules\>\"", "*", "\"\<Ohm\>\""}], "]"}], "*", 
      RowBox[{"Sqrt", "[", "\"\<Seconds\>\"", "]"}]}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Unit", " ", "of", " ", "peropadre", " ", "paper"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.828611637593002*^9, 3.8286116519593267`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9f03cd06-bc02-4f9e-bbb8-703b4a0c2a54"],

Cell[BoxData[
 TemplateBox[{"1", "\"V\"", "volt", "\"Volts\""},
  "Quantity"]], "Output",
 CellChangeTimes->{3.8286116788180866`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"215a727e-1ab5-43f1-a47b-4acc4ccbfab8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitSimplify", "[", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"\"\<Farads\>\"", "/", "\"\<Meters\>\""}], "*", 
      RowBox[{"Sqrt", "[", "\"\<Joules\>\"", "]"}], "*", 
      RowBox[{"Sqrt", "[", "\"\<Ohm\>\"", "]"}], "*", 
      RowBox[{"Sqrt", "[", "\"\<Seconds\>\"", "]"}], "*", 
      RowBox[{"\"\<Seconds\>\"", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Unit", " ", "of", " ", "p", 
    RowBox[{"(", "0", ")"}], " ", "in", " ", "my", " ", "calculation"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8286097326649685`*^9, 3.8286098442627935`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1e726c76-bf9c-4101-842e-3e065993641d"],

Cell[BoxData[
 TemplateBox[{"1", 
   RowBox[{
    "\"C\"", "\[InvisibleSpace]", "\"/\"", "\[InvisibleSpace]", "\"m\""}], 
   "coulomb per meter", 
   FractionBox["\"Coulombs\"", "\"Meters\""]},
  "Quantity"]], "Output",
 CellChangeTimes->{{3.828609781121848*^9, 3.828609792011638*^9}, 
   3.8286098444649043`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"0d93c719-2d42-43f4-ba41-492dc504d5f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitSimplify", "[", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"\"\<Farads\>\"", "/", "\"\<Meters\>\""}], "*", 
      "\"\<Volts\>\""}]}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Unit", " ", "p", 
    RowBox[{"(", "0", ")"}], " ", "should", " ", "have"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8286098875746765`*^9, 3.8286099126566257`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c488c81d-2115-47a1-976d-39bcdde6737f"],

Cell[BoxData[
 TemplateBox[{"1", 
   RowBox[{
    "\"C\"", "\[InvisibleSpace]", "\"/\"", "\[InvisibleSpace]", "\"m\""}], 
   "coulomb per meter", 
   FractionBox["\"Coulombs\"", "\"Meters\""]},
  "Quantity"]], "Output",
 CellChangeTimes->{{3.828609889137741*^9, 3.8286099146057396`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"4c43db6a-c9f8-4a4e-9a59-c710af2a3f4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitSimplify", "[", 
   RowBox[{"Quantity", "[", 
    RowBox[{"1", ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"\"\<Ohms\>\"", "/", "\"\<Henry\>\""}], "]"}]}], "]"}], "]"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Unit", " ", "V", 
    RowBox[{"(", "omega", ")"}], " ", "in", " ", "paper"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8286225274911027`*^9, 
  3.828622553258086*^9}},ExpressionUUID->"b4c7b36e-d473-474a-b3fd-\
85d531882110"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UnitSimplify", "[", 
  RowBox[{"Quantity", "[", 
   RowBox[{"1", ",", 
    RowBox[{"\"\<Volts\>\"", "*", 
     RowBox[{"\"\<Farads\>\"", "/", "\"\<Meters\>\""}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8286095252171416`*^9, 3.8286095332913866`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"99504f89-bf50-4e4e-8162-33ba479f8265"],

Cell[BoxData[
 TemplateBox[{"1", 
   RowBox[{
    "\"C\"", "\[InvisibleSpace]", "\"/\"", "\[InvisibleSpace]", "\"m\""}], 
   "coulomb per meter", 
   FractionBox["\"Coulombs\"", "\"Meters\""]},
  "Quantity"]], "Output",
 CellChangeTimes->{3.828609536125475*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c86024ed-37dc-4790-93e8-5ec89057a57f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UnitSimplify", "[", 
  RowBox[{"Quantity", "[", 
   RowBox[{"1", ",", 
    RowBox[{"Sqrt", " ", "[", 
     RowBox[{"\"\<Joules\>\"", "*", 
      RowBox[{"\"\<Seconds\>\"", "/", 
       RowBox[{"(", 
        RowBox[{"\"\<Henries\>\"", "/", "\"\<Seconds\>\""}], ")"}]}]}], 
     "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.828608264526335*^9, 3.8286083004475875`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"723c9f95-0d47-49af-8cf7-2d31bc7e0da2"],

Cell[BoxData[
 TemplateBox[{"1", "\"C\"", "coulomb", "\"Coulombs\""},
  "Quantity"]], "Output",
 CellChangeTimes->{{3.828608288669861*^9, 3.828608300822328*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"c660f2bd-a4fa-4272-bd3d-a1e80b5b7af3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 737.25},
WindowMargins->{{540.75, Automatic}, {Automatic, 150.75}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 pour Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1e552946-63f6-4ce6-821f-b3a57825023f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 132, 2, 34, "Text",ExpressionUUID->"378c3c2a-67b9-4a17-8bcc-cdc3e6223683"],
Cell[CellGroupData[{
Cell[715, 26, 380, 9, 28, "Input",ExpressionUUID->"de836440-5423-4fe3-ad60-cdc8ff55a10c"],
Cell[1098, 37, 342, 8, 50, "Output",ExpressionUUID->"1a16a852-b816-407d-a255-f4fd30b91605"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1477, 50, 495, 13, 28, "Input",ExpressionUUID->"163251b3-a7fb-47d3-a152-eb31e253321e"],
Cell[1975, 65, 830, 24, 50, "Output",ExpressionUUID->"ef5af8d3-0161-4aaa-95cc-c734d85b4447"]
}, Open  ]],
Cell[2820, 92, 225, 4, 28, "Input",ExpressionUUID->"6ac23062-beba-413b-85e6-dc096a7e6595"],
Cell[3048, 98, 1045, 32, 46, "Input",ExpressionUUID->"47f1a0de-64b4-4c91-8657-57be11753363"],
Cell[CellGroupData[{
Cell[4118, 134, 535, 14, 44, "Input",ExpressionUUID->"bd7f6cd2-bc51-4da5-90af-5d69f2891c91"],
Cell[4656, 150, 677, 19, 52, "Output",ExpressionUUID->"216497df-17a8-46bc-ba00-17ee551785e0"]
}, Open  ]],
Cell[5348, 172, 150, 3, 34, "Text",ExpressionUUID->"bac09c22-88a0-453c-b7fd-d7faadf2c5a5"],
Cell[5501, 177, 349, 8, 28, "Input",ExpressionUUID->"e8231cf5-1a68-4acf-a8b7-18cebc309f4e"],
Cell[5853, 187, 409, 11, 28, "Input",ExpressionUUID->"0ced7b22-435a-4338-bfc8-1fe08c34a3e6"],
Cell[CellGroupData[{
Cell[6287, 202, 553, 14, 28, "Input",ExpressionUUID->"3b5406f3-b43b-4a23-aec0-eabbd0b3eed4"],
Cell[6843, 218, 762, 22, 51, "Output",ExpressionUUID->"da84a99c-fca8-4762-9449-4ad93899eea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7642, 245, 686, 19, 44, "Input",ExpressionUUID->"9468d341-882e-4664-bc3b-cbbb510b746f"],
Cell[8331, 266, 472, 13, 51, "Output",ExpressionUUID->"8c5705c3-d346-4d0a-a901-2adb698da2ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8840, 284, 1397, 35, 44, "Input",ExpressionUUID->"ef2d1672-4d3d-4f2d-ae93-64b26740f4bd"],
Cell[10240, 321, 559, 16, 52, "Output",ExpressionUUID->"0b83850b-0e0d-4745-b2fa-b0d975c6e14a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10836, 342, 1192, 33, 44, "Input",ExpressionUUID->"7be51e7e-ce77-4dd4-9ecf-772ec3baef44"],
Cell[12031, 377, 606, 18, 52, "Output",ExpressionUUID->"c24d1201-e872-4b30-b43a-07dd8d9f36b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12674, 400, 213, 6, 67, "Section",ExpressionUUID->"efbbd927-a238-427f-8c1b-34bbb91aa982"],
Cell[12890, 408, 161, 3, 34, "Text",ExpressionUUID->"44312976-8f6e-45b1-bd7a-01998590a909"],
Cell[CellGroupData[{
Cell[13076, 415, 425, 10, 44, "Input",ExpressionUUID->"a725cb9b-ab27-4543-990f-9c7f2bc7b744"],
Cell[13504, 427, 384, 9, 32, "Output",ExpressionUUID->"45f03675-eae5-4f97-b99b-fbc4b51239d9"]
}, Open  ]],
Cell[13903, 439, 398, 11, 43, "Input",ExpressionUUID->"31e8d668-fd54-4ed8-9420-e58a0df20092"],
Cell[14304, 452, 396, 10, 43, "Input",ExpressionUUID->"59c7dfd7-2749-4e5b-933e-b90466f22e05"],
Cell[14703, 464, 537, 15, 28, "Input",ExpressionUUID->"8f17f503-e4b9-482f-b413-4a82c9591a77"],
Cell[15243, 481, 529, 14, 43, "Input",ExpressionUUID->"c704d812-7fbe-4613-a2fb-ca844219b49d"],
Cell[CellGroupData[{
Cell[15797, 499, 235, 4, 43, "Input",ExpressionUUID->"d7f0725f-be07-4354-af98-887862e8ad8b"],
Cell[16035, 505, 285, 6, 52, "Output",ExpressionUUID->"d87c1965-3b7a-4b4c-b889-45c49ad0d937"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16357, 516, 19329, 454, 74, "WolframAlphaShortInput",ExpressionUUID->"05bbb4d1-95a4-41cb-933f-c24b404b1532"],
Cell[35689, 972, 510, 11, 42, "Output",ExpressionUUID->"5b82ca75-cc4f-4c5e-a8ea-bab0ee40d82f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36236, 988, 345, 9, 68, "Input",ExpressionUUID->"89ab8d1d-006c-441b-b0ba-e7ccfd6dc4ac"],
Cell[36584, 999, 216, 4, 38, "Output",ExpressionUUID->"3636ae2d-d6af-499f-b94d-2611e74effa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36837, 1008, 348, 8, 58, "Input",ExpressionUUID->"5b637a94-5652-4d44-984c-b4a6d515bec4"],
Cell[37188, 1018, 216, 4, 38, "Output",ExpressionUUID->"f83932b9-32be-4945-99a2-b9d2bed593b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37441, 1027, 829, 18, 43, "Input",ExpressionUUID->"32c39736-6cef-4b75-af6d-f01fccbf093e"],
Cell[38273, 1047, 214, 4, 38, "Output",ExpressionUUID->"a4d9f553-2442-4fd9-b3ee-975653a386ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38524, 1056, 654, 16, 43, "Input",ExpressionUUID->"9f03cd06-bc02-4f9e-bbb8-703b4a0c2a54"],
Cell[39181, 1074, 212, 4, 38, "Output",ExpressionUUID->"215a727e-1ab5-43f1-a47b-4acc4ccbfab8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39430, 1083, 786, 18, 43, "Input",ExpressionUUID->"1e726c76-bf9c-4101-842e-3e065993641d"],
Cell[40219, 1103, 392, 9, 39, "Output",ExpressionUUID->"0d93c719-2d42-43f4-ba41-492dc504d5f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40648, 1117, 515, 13, 43, "Input",ExpressionUUID->"c488c81d-2115-47a1-976d-39bcdde6737f"],
Cell[41166, 1132, 366, 8, 39, "Output",ExpressionUUID->"4c43db6a-c9f8-4a4e-9a59-c710af2a3f4e"]
}, Open  ]],
Cell[41547, 1143, 489, 14, 43, "Input",ExpressionUUID->"b4c7b36e-d473-474a-b3fd-85d531882110"],
Cell[CellGroupData[{
Cell[42061, 1161, 365, 8, 43, "Input",ExpressionUUID->"99504f89-bf50-4e4e-8162-33ba479f8265"],
Cell[42429, 1171, 340, 8, 39, "Output",ExpressionUUID->"c86024ed-37dc-4790-93e8-5ec89057a57f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42806, 1184, 480, 11, 43, "Input",ExpressionUUID->"723c9f95-0d47-49af-8cf7-2d31bc7e0da2"],
Cell[43289, 1197, 240, 4, 38, "Output",ExpressionUUID->"c660f2bd-a4fa-4272-bd3d-a1e80b5b7af3"]
}, Open  ]]
}, Open  ]]
}
]
*)


